PSRGS:Progressive Spectral Residual of 3D Gaussian for High-Frequency Recovery

3D Gaussian Splatting (3D GS) achieves impressive results in novel view synthesis for small, single-object scenes through Gaussian ellipsoid initialization and adaptive density control. However, when applied to large-scale remote sensing scenes, 3D GS faces challenges: the point clouds generated by Structure-from-Motion (SfM) are often sparse, and the inherent smoothing behavior of 3D GS leads to over-reconstruction in high-frequency regions, where have detailed textures and color variations. This results in the generation of large, opaque Gaussian ellipsoids that cause gradient artifacts. Moreover, the simultaneous optimization of both geometry and texture may lead to densification of Gaussian ellipsoids at incorrect geometric locations, resulting in artifacts in other views. To address these issues, we propose PSRGS, a progressive optimization scheme based on spectral residual maps. Specifically, we create a spectral residual significance map to separate low-frequency and high-frequency regions. In the low-frequency region, we apply depth-aware and depth-smooth losses to initialize the scene geometry with low threshold. For the high-frequency region, we use gradient features with higher threshold to split and clone ellipsoids, refining the scene. The sampling rate is determined by feature responses and gradient loss. Finally, we introduce a pre-trained network that jointly computes perceptual loss from multiple views, ensuring accurate restoration of high-frequency details in both Gaussian ellipsoids geometry and color. We conduct experiments on multiple datasets to assess the effectiveness of our method, which demonstrates competitive rendering quality, especially in recovering texture details in high-frequency regions.

==> Code/Plots.R <==
library(StatOrdPattHxC)
library(ggplot2)
library(ggthemes)

set.seed(1234567890, kind="Mersenne-Twister")
x <- rnorm(1000) # white noise
y <- mov.av(x, order=101) # smoothed with moving averages
OP1 <- OPprob(x, emb=4)
OP2 <- OPprob(y, emb=4)

H1 <- HShannon(OP1)
H2 <- HShannon(OP2)

C1 <- StatComplexity(OP1)
C2 <- StatComplexity(OP2)

s1 <- sigma2q(x, emb=4)
s2 <- sigma2q(y, emb=4)

sl1 <- qnorm(.95)*sqrt(v1)/sqrt(1000-4)
sl2 <- qnorm(.95)*sqrt(v2)/sqrt(900-4)

HCPoints <- data.frame(H=c(H1,H2),
                       C=c(C1,C2),
                       STD=c(s1,s2),
                       SemiLength=c(sl1,sl2),
                       Series=as.factor(c("White Noise", "Moving Average")))


data("LinfLsup")

D<-4
ggplot(subset(LinfLsup, Side=="Lower" & Dimension==as.character(D)), 
       aes(x=H, y=C)) +
  geom_line(col="gray", linewidth=1.3) +
  geom_line(data=subset(LinfLsup, Side=="Upper" & Dimension==as.character(D)), 
            aes(x=H, y=C),
            col="gray", linewidth=1.3) +
  xlab(expression(italic(H))) +
  ylab(expression(italic(C))) +
  geom_point(data=HCPoints, aes(x=H, y=C, col=Series), size=4) +
  geom_errorbarh(data=HCPoints, 
                 aes(xmin=H-SemiLength, 
                     xmax=H+SemiLength, 
                     group=Series, 
                     col=Series),
                 height=.005, linewidth=1.5) +
  geom_point(aes(x=1, y=0), size=3) +
  coord_cartesian(xlim=c(0.9, 1), ylim=c(0, 0.1)) +
  theme_tufte() +
  theme(legend.position = "top",
        text = element_text(size = 16))

ggsave(file="../Figures/PDF/SinglePlot.pdf")



==> Code/depth.py <==
import os
import json
import re

# 定义数据集名称的关键字（可以匹配不同的拼写形式）
dataset_keywords = ['bicycle', 'bonsai', 'garden','flower',  'stump', 'cap', 'blood' ]

# 方法文件夹名称（假设你有 gs, absgs 等文件夹）
methods = ['absgs', 'rngs', 'gspro', 'ours']

# 定义指标
metrics = ['SSIM', 'PSNR', 'LPIPS']

# 用正则表达式匹配数据集名称
def match_dataset(folder_name,keyword):
    # 遍历每个关键字，检查文件夹名称中是否包含该关键字
    # 使用正则表达式确保关键字作为完整的字母序列出现在文件夹名中
    # \b 匹配单词边界，确保是完整的关键字匹配
    pattern = r'\d+\.\d+_\d+\.\d+' + re.escape(keyword.lower())
    if re.search(pattern, folder_name.lower()):
        return True
    return False


# 生成 LaTeX 表格代码的函数
def generate_latex_table():
    latex_code = ''
    
    # 遍历每个指标
    for metric in metrics:
        latex_code += r"\multirow{6}{*}{" + f"{metric} $\\uparrow$" + "} \n"  # 使用原始字符串避免转义问题
        
        # 对每种方法进行处理
        for method in methods:
            latex_code += f"    & {method.upper()} \cite{{}}  "  # 假设引用项需要添加，具体修改引用编号
            results = []
            
            # 遍历每个数据集并添加结果
            for dataset_keyword in dataset_keywords:
                method_folder = os.path.join(r'F:\Study\IGARSS\Out\destination', method)  # 替换为实际路径
                found = False

                # 遍历方法文件夹中的子文件夹，找到包含数据集名称的文件夹
                for folder in os.listdir(method_folder):
                    if match_dataset(folder , dataset_keyword):
                        dataset_folder = os.path.join(method_folder, folder)
                        results_file = os.path.join(dataset_folder, 'results.json')
                        
                        if os.path.exists(results_file):
                            with open(results_file, 'r') as f:
                                results_json = json.load(f)
                                result_key = 'ours_30000'  # 假设使用此键来获取结果
                                if result_key in results_json:
                                    value = results_json[result_key].get(metric, None)
                                    results.append(f"{value:.3f}" if value is not None else "N/A")
                                else:
                                    results.append("N/A")
                        else:
                            results.append("N/A")
                        found = True
                        break
                
                # 如果未找到包含数据集名称的文件夹，则输出 N/A
                if not found:
                    results.append("N/A")

            # 拼接当前方法的数据集结果
            latex_code += " & ".join(results) + " \\\\ \n"
        
        latex_code += "\\midrule \n"
    
    return latex_code


# 生成 LaTeX 表格代码并打印
latex_table = generate_latex_table()
print(latex_table)

# 如果你想将输出保存到一个文件，可以使用下面的代码：
# with open("output.tex", "w") as f:
#     f.write(latex_table)

